Chromospheric thermodynamic conditions from inversions of complex Mg II h&k profiles observed in flares

The flare activity of the Sun has been studied for decades, using both space- and ground-based telescopes. In particular, the Interface Region Imaging Spectrograph (IRIS) provides unique diagnostics to investigate the thermodynamics of flares in the solar atmosphere. The Mg II h&k and Mg II UV triple lines provide key information about the thermodynamics of low to upper chromosphere, while the C II 1334 & 1335 AA lines cover the upper-chromosphere and low transition region. The Mg II h&k and Mg II UV triplet lines show a peculiar, pointy shape before and during the flare activity. The physical interpretation that can explain these profiles has remained elusive. In this paper, we show the results of a non-LTE inversion of such peculiar profiles. To better constrain the atmospheric conditions, the Mg II h&k and Mg II UV triple lines are simultaneously inverted with the C II 1334 & 1335 AA lines. This combined inversion leads to more accurate derived thermodynamic parameters, especially the temperature and the turbulent motions (micro-turbulence velocity). We use the inversion code STiC to look for the best fit between the observed profile and a synthetic profile obtained by solving the radiative transfer problem considering non-local thermodynamic equilibrium and partial frequency redistribution of the radiation due to scattered photons. We are able to conclude that these unique, pointy profiles are associated with a simultaneous increase of the temperature and the electron density in the chromosphere, while the micro-turbulence velocity has values between 5-15 km/s, which seem to be more realistic values than the ones suggested in previous work. More importantly, the line-of-sight velocity shows a large gradient along the optical depth in the high chromosphere. This seems to be the parameter that gives the pointy aspect to these profiles.

==> ayu_sp_lines_IRIS_MgIIhk_tutorial.py <==
#orange It comes from /Users/asainz/Dropbox/mypy/los_ayu_sciencie/ayu_sp_lines_IRIS_MgIIhk_tutorial.py

import matplotlib.gridspec as gridspec
import iris2peaks
#
from matplotlib import rc
import spectral as S

rc('font',**{'family':'sans-serif','sans-serif':['Helvetica']})
## for Palatino and other serif fonts use:
#rc('font',**{'family':'serif','serif':['Palatino']})
rc('text', usetex=True)
matplotlib.rcParams['text.usetex'] = True
#matplotlib.rcParams['text.latex.unicode'] = True
matplotlib.rcParams['font.size'] = 3.0
matplotlib.rcParams['xtick.labelsize'] = 10.0
matplotlib.rcParams['ytick.labelsize'] = 10.0
matplotlib.rcParams['axes.labelsize'] = 10.0
#
#
donde = '/Users/asainz_1/ciencia/IRIS/flare_20140329/IRIS/'
s = sp.profile(donde+'kmean2stic_01y_120x__20140329_140938.nc')  # t_00179
#
#
pos_mgii_air = [2790.776, 2795.528, 2797.930, 2797.998, 2802.704]
pos_mgii_vac = [2791.5990, 2796.3522, 2798.7548, 2798.8228, 2803.5299] # 1st UVTRip, k, 2ndUVTri, 3rdUVTri, h
pos_mg = pos_mgii_vac
#
#
#fig, ax =  plt.figure(figsize=(15,5))

print(k)
plt.cla()
plt.plot(s.wav, s.dat[0,0,k,:,0])
for i in pos_mg[1:]: plt.axvline(i)
k+=1


thick = [1.5,1,1,1.5]
plt.figure(figsize=(10,6.5))
plt.cla()
plt.subplots_adjust(top=0.97, bottom=0.085, left=0.072, right=0.972)
plt.subplot(3,1,1)
plt.plot(s.wav, s.dat[0,0,102,:,0])
#plt.xlabel(r'Wavelength [$\AA$]')
plt.ylabel(r'$I\ [nWm^{-2}Hz^{-1}sr^{-1}]$')
for i in range(4): plt.axvline(pos_mg[i+1], color='purple', linestyle='--',
                               linewidth=thick[i])
plt.subplot(3,1,2)
plt.plot(s.wav, s.dat[0,0,89,:,0])
#plt.xlabel(r'Wavelength [$\AA$]')
plt.ylabel(r'$I\ [nWm^{-2}Hz^{-1}sr^{-1}]$')
for i in range(4): plt.axvline(pos_mg[i+1], color='purple', linestyle='--',
                               linewidth=thick[i])
plt.subplot(3,1,3)
plt.plot(s.wav, s.dat[0,0,28,:,0])
plt.xlabel(r'Wavelength [$\AA$]')
plt.ylabel(r'$I\ [nWm^{-2}Hz^{-1}sr^{-1}]$')
for i in range(4): plt.axvline(pos_mg[i+1], color='purple', linestyle='--',
                               linewidth=thick[i])
#plt.savefig('MgII_hk_qs_plage_xflare.png')




gs0 = gridspec.GridSpec(numrows, numcols,left=left, right=right,
                                bottom=bottom, top=top, wspace=.35, hspace=0.1)
gs00 = gridspec.GridSpecFromSubplotSpec(4, 6, subplot_spec=gs0[i,j],
                                        hspace=0.5, wspace=6)
ax1 = plt.Subplot(f, gs00[:,:cell_subplot])


fig = plt.figure(figsize=(13,4))
plt.cla()
#plt.subplots_adjust(top=0.97, bottom=0.085, left=0.072, right=0.972)
gs00 = gridspec.GridSpec(1, 10, top=0.95, bottom=0.15, left=0.072, right=0.972)
cell_subplot =  7
plt.subplot(gs00[:,:cell_subplot])
#plt.subplot(1,2,1)
plt.plot(s.wav, s.dat[0,0,102,:,0])
plt.xlabel(r'Wavelength [$\AA$]')
plt.ylabel(r'$I\ [nWm^{-2}Hz^{-1}sr^{-1}]$')
thick = [1.5,1,1,1.5]
for i in range(4): plt.axvline(pos_mg[i+1], color='purple', linestyle='--',
                               linewidth=thick[i])
pos_rel_k = np.argmin(abs(s.wav-pos_mg[1]))
pos_rel_uv12 = np.argmin(abs(s.wav-pos_mg[2]))
ax2 = plt.subplot(gs00[:,cell_subplot:])
#plt.subplot(1,2,2)
cut =  50
plt.plot(s.wav[pos_rel_k-cut:pos_rel_k+cut]-pos_mg[1],
         s.dat[0,0,102,pos_rel_k-cut:pos_rel_k+cut,0], label='Mg II k')
plt.gca().set_yticklabels([])
pos_rel_h = np.argmin(abs(s.wav-pos_mg[4]))
plt.plot(s.wav[pos_rel_h-cut:pos_rel_h+cut]-pos_mg[4],
         s.dat[0,0,102,pos_rel_h-cut:pos_rel_h+cut,0], label='Mg II h')
plt.xlabel(r'Wavelength [$\AA$]')
#ax2.legend(loc='upper left', fontsize= 10, handlelength=1)
plt.savefig('MgII_hk_qs_zoom_sinlegend.png')
#plt.savefig('MgII_hk_qs_zoom.png')


fig = plt.figure(figsize=(10,3.5))
plt.cla()
plt.subplots_adjust(top=0.97, bottom=0.085, left=0.072, right=0.972)
plt.subplot(1,2,1)
plt.plot(s.wav, s.dat[0,0,102,:,0])
#plt.xlabel(r'Wavelength [$\AA$]')
plt.ylabel(r'$I\ [nWm^{-2}Hz^{-1}sr^{-1}]$')
for i in range(4): plt.axvline(pos_mg[i+1], color='purple', linestyle='--',
                               linewidth=thick[i])
pos_rel_k = np.argmin(abs(s.wav-pos_mg[1]))
plt.subplot(1,2,2)
cut =  50
plt.plot(s.wav[pos_rel_k-cut:pos_rel_k+cut]-pos_mg[1], s.dat[0,0,102,pos_rel_k-cut:pos_rel_k+cut,0])
pos_rel_h = np.argmin(abs(s.wav-pos_mg[4]))
plt.subplot(1,2,2)
plt.plot(s.wav[pos_rel_h-cut:pos_rel_h+cut]-pos_mg[4], s.dat[0,0,102,pos_rel_h-cut:pos_rel_h+cut,0])



plt.figure(figsize=(10,7))
plt.cla()
plt.subplots_adjust(top=0.97, bottom=0.085, left=0.072, right=0.972,
                    hspace=0.05)
plt.subplot(3,1,1)
plt.plot(s.wav, s.dat[0,0,102,:,0])
plt.gca().set_xticklabels([])
#plt.xlabel(r'Wavelength [$\AA$]')
plt.ylabel(r'$I\ [nWm^{-2}Hz^{-1}sr^{-1}]$')
for i in range(4): plt.axvline(pos_mg[i+1], color='purple', linestyle='--',
                               linewidth=thick[i])
plt.subplot(3,1,2)
plt.plot(s.wav, s.dat[0,0,112,:,0])
plt.gca().set_xticklabels([])
#plt.xlabel(r'Wavelength [$\AA$]')
plt.ylabel(r'$I\ [nWm^{-2}Hz^{-1}sr^{-1}]$')
thick = [1.5,1,1,1.5]
for i in range(4): plt.axvline(pos_mg[i+1], color='purple', linestyle='--',
                               linewidth=thick[i])
plt.subplot(3,1,3)
plt.plot(s.wav, s.dat[0,0,28,:,0])
plt.xlabel(r'Wavelength [$\AA$]')
plt.ylabel(r'$I\ [nWm^{-2}Hz^{-1}sr^{-1}]$')
for i in range(4): plt.axvline(pos_mg[i+1], color='purple', linestyle='--',
                               linewidth=thick[i])
plt.savefig('MgII_hk_qs_xflare_out_xflare_in.png')


plt.subplot(4,1,1)
plt.imshow(kmap['i_map'][:,:,0].clip(0,100), cmap=cmap)
plt.subplot(4,1,2)
plt.imshow(kmap['i_map'][:,:,0].clip(0,100), cmap=cmap, interpolation='none')
plt.subplot(4,1,3)
plt.imshow(kmap['i_map'][:,:,0].clip(0,100), cmap=cmap, interpolation='nearest')
plt.subplot(4,1,4)
plt.imshow(kmap['i_map'][:,:,0].clip(0,100), cmap=cmap, interpolation='bilinear')
plt.show()


k=102

aj, vals = iris2peaks.calculate(s.dat[0,0,k,:,0])
aux = 0
#vals[0] = vals[0]/7.
for i in range(7):
    gp = iris2peaks.sum_gaussian(x, *(list([vals[0]])+list(vals[i*3+1:(i+1)*3+1])))
    plt.plot(gp)
    plt.pause(3)
    aux = aux + gp

plt.cla()
aj, vals = iris2peaks.calculate(s.dat[0,0,k,:,0], five=1)
aux = 0
#vals[0] = vals[0]/5.
for i in range(5):
    gp = iris2peaks.sum_gaussian(x, *(list([vals[0]])+list(vals[i*3+1:(i+1)*3+1])))
    plt.plot(gp)
    aux = aux + gp
plt.plot(aux, linestyle='--')


plt.cla()
aj, vals = iris2peaks.calculate(s.dat[0,0,k,:,0], four=1)
aux = 0
#vals[0] = vals[0]/5.
for i in range(4):
    gp = iris2peaks.sum_gaussian(x, *(list([vals[0]])+list(vals[i*3+1:(i+1)*3+1])))
    plt.plot(gp)
    plt.pause(3)
    aux = aux + gp
plt.plot(aux, linestyle='--')

aux=0
ind_gauss = idlmat.make(472,6, dtype=np.float64)
for i in range(0,6):
    gp = iris2peaks.sum_gaussian(x, *(list([vals[0]])+list(vals[i*3+1:(i+1)*3+4])))
    ind_gauss[:,i] = gp
    plt.plot(gp)
    plt.show()
    plt.pause(3)
    plt.cla()
    aux = aux + gp
plt.plot(aux, linestyle='--')



aj, list_gauss, vals = iris2peaks.calculate(s.dat[0,0,102,:,0], show_plot=1, five=0)
thick = [1.5,1,1,1.5]
plt.figure(figsize=(12,7))
plt.close('all')
plt.subplots_adjust(top=0.97, bottom=0.085, left=0.072, right=0.972,
                    hspace=0.05)
plt.subplot(3,1,1)
plt.plot(s.wav, s.dat[0,0,102,:,0])
plt.gca().set_xticklabels([])
#plt.xlabel(r'Wavelength [$\AA$]')
plt.ylabel(r'$I\ [nWm^{-2}Hz^{-1}sr^{-1}]$')
aux=0
x = np.arange(472)
for i in range(7):
#for i in range(5):
    gp = iris2peaks.sum_gaussian(x, *(list([vals[0]])+list(vals[i*3+1:(i+1)*3+1])))
    plt.plot(s.wav,gp, linestyle=':')
    #plt.pause(3)
    aux = aux + gp
plt.plot(s.wav, iris2peaks.sum_gaussian(x, *vals), color='orange')    
for i in range(4): plt.axvline(pos_mg[i+1], color='purple', linestyle='--',
                               linewidth=thick[i])
plt.subplot(3,1,2)
plt.plot(s.wav, s.dat[0,0,112,:,0])
plt.gca().set_xticklabels([])
#plt.xlabel(r'Wavelength [$\AA$]')
plt.ylabel(r'$I\ [nWm^{-2}Hz^{-1}sr^{-1}]$')
#aj, vals = iris2peaks.calculate(s.dat[0,0,112,:,0], show_plot=1)
aj, list_gauss, vals = iris2peaks.calculate(s.dat[0,0,112,:,0], show_plot=1, five=0)
aux=0
for i in range(7):
#for i in range(5):
    gp = iris2peaks.sum_gaussian(x, *(list([vals[0]])+list(vals[i*3+1:(i+1)*3+1])))
    plt.plot(s.wav,gp, linestyle=':')
    #plt.pause(3)
    aux = aux + gp
plt.plot(s.wav, iris2peaks.sum_gaussian(x, *vals),  color='orange')
for i in range(4): plt.axvline(pos_mg[i+1], color='purple', linestyle='--',
                               linewidth=thick[i])
plt.subplot(3,1,3)
plt.plot(s.wav, s.dat[0,0,28,:,0])
plt.xlabel(r'Wavelength [$\AA$]')
plt.ylabel(r'$I\ [nWm^{-2}Hz^{-1}sr^{-1}]$')
aj, list_gauss, vals = iris2peaks.calculate(s.dat[0,0,28,:,0], show_plot=1, five=0)
aux=0
for i in range(7):
    gp = iris2peaks.sum_gaussian(x, *(list([vals[0]])+list(vals[i*3+1:(i+1)*3+1])))
    plt.plot(s.wav,gp, linestyle=':')
    #plt.pause(3)
    aux = aux + gp
plt.plot(s.wav, iris2peaks.sum_gaussian(x, *vals), color='orange')    
for i in range(4): plt.axvline(pos_mg[i+1], color='purple', linestyle='--',
                               linewidth=thick[i])
plt.savefig('MgII_hk_qs_xflare_out_xflare_in_overfit.png')




#plt.style.use('/Users/asainz/Dropbox/mypy/presentation.mplstyle')
donde = '/Users/asainz/ciencia/IRIS/flare_20140329/IRIS/inv_flare_20140329/inv_kmean2stic_new_1175/cii_mgii/new_20211108/all_w10010010000/results/atmos39/'
#donde = '/Users/asainz/ciencia/IRIS/flare_20140329/IRIS/inv_flare_20140329/inv_kmean2stic_new_1175/cii_mgii/new_20220803/'
file1 = 'kscl_040_iris_l2_20140329_140938_3860258481_raster_t000_r00175_cii_mgii_w100100100000_1_8.nc'
file8 = 'kscl_040_iris_l2_20140329_140938_3860258481_raster_t000_r00175_cii_mgii_w100100100000_8_8.nc'
s1 = sp.profile(donde+file1)
s8 = sp.profile(donde+file8)
wl = s1.wav[116+36:]
prof_qs = s1.dat[0,0,0,116+36:,0]*3.454e-6/1e-6
prof_fl33 = s8.dat[0,0,33,116+36:,0]*3.454e-6/1e-6
prof_fl36 = s8.dat[0,0,36,116+36:,0]*3.454e-6/1e-6
prof_fl = s8.dat[0,0,:,116+36:,0]*3.454e-6/1e-6
sel8 =[26,33,36] 
pos_rel_k = np.argmin(abs(wl-pos_mg[1]))
pos_rel_h = np.argmin(abs(wl-pos_mg[4]))
#
plt.close('all')
fig = plt.figure(figsize=(13,10))
cell_subplot =  7
#plt.subplots_adjust(top=0.97, bottom=0.085, left=0.072, right=0.972)
gs00 = gridspec.GridSpec(3, 10, top=0.95, bottom=0.15, left=0.072, right=0.972)
ax10 =  plt.subplot(gs00[0,:cell_subplot])
ax11 =  plt.subplot(gs00[0,cell_subplot:])
ax2 =  plt.subplot(gs00[1,:])
ax3 =  plt.subplot(gs00[2,:])
ax10.plot(wl, prof_qs)
ax10.set_xlabel(r'$Wavelength\ [\AA]$')
ax10.set_ylabel(r'$I\ [nWm^{-2}Hz^{-1}sr^{-1}]$')
thick = [1.5,1,1,1.5]
for i in range(4): ax10.axvline(pos_mg[i+1], color='purple', linestyle='--',
                               linewidth=thick[i])
cut =  50
ax11.plot(wl[pos_rel_k-cut:pos_rel_k+cut]-pos_mg[1],
         prof_qs[pos_rel_k-cut:pos_rel_k+cut], label='Mg II k')
ax11.set_yticklabels([])
ax11.plot(wl[pos_rel_h-cut:pos_rel_h+cut]-pos_mg[4],
         prof_qs[pos_rel_h-cut:pos_rel_h+cut], label='Mg II h')
ax11.set_xlabel(r'$Wavelength\ [\AA]$')
ax11.legend(loc='upper left', fontsize= 10, handlelength=1)
ax2.plot(wl, prof_fl[10,:])
ax2.plot(wl, prof_qs, color='gray')
ax2.set_xlabel(r'$Wavelength\ [\AA]$')
ax2.set_ylabel(r'$I\ [nWm^{-2}Hz^{-1}sr^{-1}]$')
#ax3.plot(wl, prof_fl33)
#ax3.plot(wl, prof_fl36)
#ax3.plot(wl, prof_fl26)
for s in sel8: ax3.plot(wl, prof8[s,:])
ax3.plot(wl, prof_qs, color='gray')
ax3.set_xlabel(r'$Wavelength\ [\AA]$')
ax3.set_ylabel(r'$I\ [nWm^{-2}Hz^{-1}sr^{-1}]$')
ax10.margins(x=0)
ax11.margins(x=0)
ax2.margins(x=0)
ax3.margins(x=0)
#plt.savefig('MgII_hk_qs_zoom_sinlegend.png')
#plt.savefig('MgII_hk_qs_zoom.png')
#alias_bold.bold(list_ax=[ax10,ax2,ax3])
alias_bold.bold()
plt.show()


### 3 Plots 
#plt.style.use('/Users/asainz/Dropbox/mypy/presentation.mplstyle')
#donde = '/Users/asainz/ciencia/IRIS/flare_20140329/IRIS/inv_flare_20140329/inv_kmean2stic_new_1175/cii_mgii/new_20211108/all_w10010010000/results/atmos39/'
#
donde = '/Users/asainz/ciencia/IRIS/flare_20140329/IRIS/inv_flare_20140329/inv_kmean2stic_new_1175/cii_mgii/new_20220803/'
#donde = '/Users/asainz/ciencia/IRIS/flare_20140329/IRIS/inv_flare_20140329/inv_kmean2stic_new_1175/cii_mgii/new_20220803/'
file1 = 'kscl_040_iris_l2_20140329_140938_3860258481_raster_t000_r00175_cii_mgii_w100100100000_1_8.nc'
file8 = 'kscl_040_iris_l2_20140329_140938_3860258481_raster_t000_r00175_cii_mgii_w100100100000_8_8.nc'
s1 = sp.profile(donde+file1)
s8 = sp.profile(donde+file8)
wl = s1.wav[116+36:]
prof_qs = s1.dat[0,0,0,116+36:,0]*3.454e-6/1e-6
prof_fl33 = s8.dat[0,0,33,116+36:,0]*3.454e-6/1e-6
prof_fl36 = s8.dat[0,0,36,116+36:,0]*3.454e-6/1e-6
prof_fl = s8.dat[0,0,:,116+36:,0]*3.454e-6/1e-6
sel8 =[26,33,36] 
prof8 = s8.dat[0,0,:,116+36:,0]*3.454e-6/1e-6
pos_rel_k = np.argmin(abs(wl-pos_mg[1]))
pos_rel_uv23 = np.argmin(abs(wl-pos_mg[2]))
pos_rel_h = np.argmin(abs(wl-pos_mg[4]))
#
plt.close('all')
fig = plt.figure(figsize=(13,10))
cell_subplot =  7
#plt.subplots_adjust(top=0.97, bottom=0.085, left=0.072, right=0.972)
gs00 = gridspec.GridSpec(3, 10, top=0.95, bottom=0.15, left=0.072, right=0.972)
ax1 =  fig.add_subplot(gs00[0,:]) #, sharex=ax3)
ax2 =  fig.add_subplot(gs00[1,:]) #, sharex=ax3)
ax3 =  fig.add_subplot(gs00[2,:])
ax1.plot(wl, prof_qs, color='navy')
cut = 40
ax1.plot(wl[pos_rel_k-cut:pos_rel_k+cut],
         prof_qs[pos_rel_k-cut:pos_rel_k+cut], label='Mg II k', color='blueviolet')
ax1.plot(wl[pos_rel_uv23-4:pos_rel_uv23+10],
         prof_qs[pos_rel_uv23-4:pos_rel_uv23+10], label='Mg II UV 2\&3', color='mediumorchid')
cut = 35 
ax1.plot(wl[pos_rel_h-cut:pos_rel_h+cut],
         prof_qs[pos_rel_h-cut:pos_rel_h+cut], label='Mg II h', color='fuchsia')
#ax1.set_xlabel(r'$Wavelength\ [\AA]$')
ax1.set_ylim([0,1.2])
ax1.set_ylabel(r'$I\ [nWm^{-2}Hz^{-1}sr^{-1}]$')
legend_properties = {'weight':'bold'}
ax1.legend(prop=legend_properties)
thick = [1.5,1,1,1.5]
for i in range(4): ax1.axvline(pos_mg[i+1], color='purple', linestyle='--',
                               linewidth=thick[i])
ax1.text(pos_mg[1]-.5, 0.88, r'$k_{2v}$')
ax1.text(pos_mg[1]+.25, 0.88, r'$k_{2r}$')
ax1.text(pos_mg[1], 0.45, r'$k_{3}$')
ax1.text(pos_mg[1]-.7, 0.2, r'$k_{1v}$')
ax1.text(pos_mg[1]+.50, 0.2, r'$k_{1r}$')
ax1.text(pos_mg[4]-.5, 0.75, r'$h_{2v}$')
ax1.text(pos_mg[4]+.25, 0.75, r'$h_{2r}$')
ax1.text(pos_mg[4], 0.32, r'$h_{3}$')
ax1.text(pos_mg[4]-.7, 0.20, r'$h_{1v}$')
ax1.text(pos_mg[4]+.4, 0.20, r'$h_{1r}$')
ax1.text(pos_mg[2]-.5, 0.33, r'$UV2$')
ax1.text(pos_mg[2]+.15, 0.33, r'$UV3$')
#ax11.legend(loc='upper left', fontsize= 10, handlelength=1)
ax2.plot(wl, prof_fl[10,:])
ax2.plot(wl, prof_qs, color='gray')
#ax2.set_xlabel(r'$Wavelength\ [\AA]$')
ax2.set_ylabel(r'$I\ [nWm^{-2}Hz^{-1}sr^{-1}]$')
#ax3.plot(wl, prof_fl33)
#ax3.plot(wl, prof_fl36)
#ax3.plot(wl, prof_fl26)
for s in sel8: ax3.plot(wl, prof8[s,:])
ax3.plot(wl, prof_qs, color='gray')
ax3.set_xlabel(r'$Wavelength\ [\AA]$')
ax3.set_ylabel(r'$I\ [nWm^{-2}Hz^{-1}sr^{-1}]$')
ax1.margins(x=0)
ax2.margins(x=0)
ax3.margins(x=0)
#plt.savefig('MgII_hk_qs_zoom_sinlegend.png')
#plt.savefig('MgII_hk_qs_zoom.png')
#alias_bold.bold(list_ax=[ax10,ax2,ax3])
alias_bold.bold()
plt.show()

### 3 Plots 
#plt.style.use('/Users/asainz/Dropbox/mypy/presentation.mplstyle')
#donde = '/Users/asainz/ciencia/IRIS/flare_20140329/IRIS/inv_flare_20140329/inv_kmean2stic_new_1175/cii_mgii/new_20211108/all_w10010010000/results/atmos39/'
#
alias_bold.bold(fontsize=12, legendfontsize=10)
donde = '/Users/asainz/ciencia/IRIS/flare_20140329/IRIS/inv_flare_20140329/inv_kmean2stic_new_1175/cii_mgii/new_20220803/'
#donde = '/Users/asainz/ciencia/IRIS/flare_20140329/IRIS/inv_flare_20140329/inv_kmean2stic_new_1175/cii_mgii/new_20220803/'
file1 = 'kscl_040_iris_l2_20140329_140938_3860258481_raster_t000_r00175_cii_mgii_w100100100000_1_8.nc'
file8 = 'kscl_040_iris_l2_20140329_140938_3860258481_raster_t000_r00175_cii_mgii_w100100100000_8_8.nc'
s1 = sp.profile(donde+file1)
s8 = sp.profile(donde+file8)
wl = s1.wav[116+36:]
wl = S.air2vac(wl)
prof_qs = s1.dat[0,0,10,116+36:,0]*3.454e-6/1e-6
prof_fl33 = s8.dat[0,0,33,116+36:,0]*3.454e-6/1e-6
prof_fl36 = s8.dat[0,0,36,116+36:,0]*3.454e-6/1e-6
prof_fl = s8.dat[0,0,:,116+36:,0]*3.454e-6/1e-6
sel8 =[26,33,36] 
prof8 = s8.dat[0,0,:,116+36:,0]*3.454e-6/1e-6
pos_rel_k = np.argmin(abs(wl-pos_mg[1]))
pos_rel_uv23 = np.argmin(abs(wl-pos_mg[2]))
pos_rel_h = np.argmin(abs(wl-pos_mg[4]))
#
plt.close('all')
fig = plt.figure(figsize=(7,3))
cell_subplot =  7
#plt.subplots_adjust(top=0.97, bottom=0.085, left=0.072, right=0.972)
gs00 = gridspec.GridSpec(1, 10, top=0.95, bottom=0.2, left=0.10, right=0.972)
ax1 =  fig.add_subplot(gs00[0,:]) #, sharex=ax3)
ax1.plot(wl, prof_qs, color='navy')
cut = 40
ax1.plot(wl[pos_rel_k-cut:pos_rel_k+cut],
         prof_qs[pos_rel_k-cut:pos_rel_k+cut], label=r'Mg II k', color='blueviolet')
ax1.plot(wl[pos_rel_uv23-4:pos_rel_uv23+10],
         prof_qs[pos_rel_uv23-4:pos_rel_uv23+10], label=r'Mg II UV 2&3', color='mediumorchid')
cut = 35 
ax1.plot(wl[pos_rel_h-cut:pos_rel_h+cut],
         prof_qs[pos_rel_h-cut:pos_rel_h+cut], label=r'Mg II h', color='fuchsia')
#ax1.set_xlabel(r'$Wavelength\ [\AA]$')
ax1.set_ylim([0,1])
ax1.set_ylabel(r'$I\ [nWm^{-2}Hz^{-1}sr^{-1}]$')
legend_properties = {'weight':'bold'}
ax1.legend(prop=legend_properties)
thick = [1.5,1,1,1.5]
for i in range(4): ax1.axvline(pos_mg[i+1], color='purple', linestyle='--',
                               linewidth=thick[i])
ax1.text(pos_mg[1]-.75, 0.88, r'$k_{2v}$')
ax1.text(pos_mg[1]+.3, 0.80, r'$k_{2r}$')
ax1.text(pos_mg[1], 0.47, r'$k_{3}$')
ax1.text(pos_mg[1]-1.4, 0.03, r'$k_{1v}$')
ax1.text(pos_mg[1]+.55, 0.03, r'$k_{1r}$')
ax1.text(pos_mg[4]-.75, 0.73, r'$h_{2v}$')
ax1.text(pos_mg[4]+.31, 0.63, r'$h_{2r}$')
ax1.text(pos_mg[4], 0.33, r'$h_{3}$')
ax1.text(pos_mg[4]-.8, 0.03, r'$h_{1v}$')
ax1.text(pos_mg[4]+.5, 0.03, r'$h_{1r}$')
ax1.text(pos_mg[2]-.8, 0.38, r'$UV2$')
ax1.text(pos_mg[2]+.1, 0.38, r'$UV3$')
ax1.set_xlabel(r'$Wavelength\ [\AA]$')
#ax11.legend(loc='upper left', fontsize= 10, handlelength=1)
ax1.margins(x=0)
#plt.savefig('mgii_kh_uv12_with_features_wl_in_air.pdf', dpi=300)
plt.savefig('mgii_kh_uv12_with_features_wl_in_vac.pdf', dpi=300)
plt.show()


